Sound Interval-Based Synthesis for Probabilistic Programs

Probabilistic programming has become a standard practice to model stochastic events and learn about the behavior of nature in different scientific contexts, ranging from Genetics and Ecology to Linguistics and Psychology. However, domain practitioners (such as biologists) also need to be experts in statistics in order to select which probabilistic model is suitable for a given particular problem, relying then on probabilistic inference engines such as Stan, Pyro or Edward to fine-tune the parameters of that particular model. Probabilistic Programming would be more useful if the model selection is made automatic, without requiring statistics expertise from the end user. Automatically selecting the model is challenging because of the large search space of probabilistic programs needed to be explored, because the fact that most of that search space contains invalid programs, and because invalid programs may only be detected in some executions, due to its probabilistic nature. We propose a type system to statically reject invalid probabilistic programs, a type-directed synthesis algorithm that guarantees that generated programs are type-safe by construction, and an heuristic search procedure to handle the vast search space. We collect a number of probabilistic programs from the literature, and use them to compare our method with both a type-agnostic random search, and a data-guided method from the literature (DaPPer). Our results show that our technique both outperforms random search and DaPPer, specially on more complex programs. This drastic performance difference in synthesis allows for fast sampling of programs and enables techniques that previously suffered from the complexity of synthesis, such as Genetic Programming, to be applied.

==> figure_scripts/main.py <==
import random as rd
import arviz as az
from matplotlib import pyplot as plt


rd.seed(1)


def fig1():
    return rd.betavariate(0.3, 0.25) + rd.betavariate(0.4, 0.25)


def plot(model, outfile, count=3000):
    plt.style.use("ggplot")
    samples = []
    for _ in range(count):
        samples.append(model())

    plot_samples(outfile, samples)


def plot_samples(outfile, samples):
    az.plot_dist(samples, rug=True, rug_kwargs={"markeredgewidth": 0.02, "space": -1.1})

    plt.gca().set_ylim(bottom=0)

    plt.tight_layout(pad=0)

    plt.savefig(f"{outfile}.pdf")
    plt.close()


plot(fig1, "fig1")


def example_l1(ctx):
    return rd.uniform(0, 1)


def example_l2(ctx):
    return rd.gauss(ctx[0], 0.1)


def plot_composed(models, outfile, count=2000):
    samples = [list() for _ in models]
    for _ in range(count):
        ctx = []
        for i, m in enumerate(models):
            sample = m(ctx)
            samples[i].append(sample)
            ctx.append(sample)

    xl, xh, yl, yh = None, None, None, None

    for i, s in enumerate(samples):
        name = f"{outfile}-bad-l{i}"
        name = None
        (cxl, cxh), (cyl, cyh) = plot_samples_c(name, s)
        if xl is None or cxl < xl:
            xl = cxl
        if yl is None or cyl < yl:
            yl = cyl
        if xh is None or cxh > xh:
            xh = cxh
        if yh is None or cyh > yh:
            yh = cyh
    for i, s in enumerate(samples):
        (cxl, cxh), (cyl, cyh) = plot_samples_c(
            f"{outfile}-l{i+1}", s, force_lims=(xl, xh, yl, yh)
        )


def plot_samples_c(outfile, samples, force_lims=None):
    plt.cla()
    plt.clf()
    theaspect = 1 / 4
    from matplotlib.figure import figaspect

    plt.figure(figsize=figaspect(theaspect))
    plt.style.use("classic")
    plt.box(False)
    plt.axis("off")
    # plt.gca().set_aspect(theaspect)
    az.plot_dist(samples)

    plt.gca().set_ylim(bottom=0)
    #

    if force_lims is not None:
        plt.gca().set_xlim(force_lims[0], force_lims[1])
        # plt.gca().set_ylim(force_lims[2], force_lims[3])
    plt.tight_layout(pad=0)

    if outfile is not None:
        plt.gca().set_ylim(bottom=0)
        # plt.gca().set_aspect(1 / 128)
        plt.savefig(f"{outfile}.pdf")

    xlim, ylim = plt.gca().get_xlim(), plt.gca().get_ylim()

    plt.close()

    return xlim, ylim


# plot_composed([example_l1, example_l2], "example")


def example_2l1(ctx):
    return rd.betavariate(0.1, 0.1)


def example_2l3(ctx):
    return ctx[0] + ctx[1]


# plot_composed([example_2l1, example_2l1, example_2l3], "example2", count=10000)


def example_refs_1(ctx):
    return rd.betavariate(0.3, 0.25)


def example_refs_2(ctx):
    return rd.betavariate(0.4, 0.25)


def example_refs_3(ctx):
    return ctx[0] + ctx[1]


plot_composed(
    [example_refs_1, example_refs_2, example_refs_3], "examplerefs", count=10000
)


==> figure_scripts/make_success_plot.py <==
from matplotlib import pyplot as plt

import pandas as pd

plt.style.use("ggplot")

srate = "Success Rate"
budget = "Budget"
df = pd.read_csv("random_success.txt", names=[budget, srate], index_col=budget, sep=" ")

df[srate].plot(marker=".")

plt.gca().set_ylim(bottom=0)

plt.gca().set_ylabel(srate)

plt.tight_layout(pad=0)

plt.savefig("success_plot.pdf")


==> figure_scripts/make_synth_example.py <==
import math
from typing import Union, Optional, Tuple


class DBound:
    def __init__(self, under: Optional[Tuple[float, float]], over: Tuple[float, float]):
        self.under = under
        self.over = over

    @staticmethod
    def strf(f):
        if isinstance(f, int):
            return f"v{f}"
        if math.isinf(f):
            if f > 0:
                return r"{\infty}"
            else:
                return r"{{-}\infty}"
        else:
            return f"{f:.1f}"

    def strbound(self, bnd: Optional[Tuple[float, float]]):
        if bnd is None:
            return r"{\emptyset}"
        else:
            return f"[{self.strf(bnd[0])}, {self.strf(bnd[1])}]"

    def strdbound(self):
        return (
            r"{\text{«}}"
            + f"{self.strbound(self.under)}, {self.strbound(self.over)}"
            + r"{\text{»}}"
        )


class SrcLine:
    def __init__(
        self,
        name: str,
        requested_type: DBound,
        args: list[Union[int, float]],
        inst_order,
        finish_order,
        budget,
    ):
        self.name = name
        self.requested_type = requested_type
        self.args = args
        self.inst_order = inst_order
        self.finish_order = finish_order
        self.budget = budget

    def strargs(self):
        args = []
        for a in self.args:
            args.append(DBound.strf(a))
        return "(" + ", ".join(args) + ")"

    def strify_r(self, last=False):
        expr = f"{self.name}{self.strargs()}"
        if last:
            return expr
        else:
            return f"let {expr} in"

    def strify_l(self):
        return self.requested_type.strdbound()


if __name__ == "__main__":
    lines = [
        SrcLine("Uniform", DBound(None, (-2.0, -1.0)), [-1.7, -1.3], 2, 3, 1),
        SrcLine("Uniform", DBound(None, (0.0, 1.0)), [0.0, 1.0], 5, 6, 1),
        SrcLine("Beta", DBound(None, (0.0, 1.0)), [0.5, 2], 4, 7, 2),
        SrcLine("Uniform", DBound((-1.0, 0.0), (-2.0, 1.0)), [1, 3], 1, 8, 4),
    ]

    lefts = []
    rights = []

    for l in lines[:-1]:
        lefts.append(l.strify_l())
        rights.append(l.strify_r())

    lefts.append(lines[-1].strify_l())
    rights.append(lines[-1].strify_r(True))
    # \stackengine{0pt}{}{}{O}{c}{F}{F}{L}
    if True:
        # combo = r"\displaystyle\stackMath\Longstack{{" +"} {".join(lefts)+"}}\displaystyle"
        combo = "XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX"
        # lefts = list(map(lambda x: r"\mathrlap{" + x + r"}\hphantom{" + combo + "}", lefts))

    lefts = list(
        map(
            lambda arr: r"|\tikzmark{exampleleft"
            + f"{arr[0]+1}"
            + r"}$\mathrlap{\mathrlap{\Circled{"
            + f"{arr[1][1].inst_order}"
            + r"\phantom{\mathclap{"
            + f"b={arr[1][1].budget}"
            + r"}}}}\Circled{\phantom{"
            + f"{arr[1][1].inst_order}"
            + "}"
            + f"\\enspace\\,b={arr[1][1].budget}"
            + r"}\ "
            + f"{arr[1][0]}"
            + r"}$\hphantom{"
            + combo
            + "}|",
            enumerate(zip(lefts, lines)),
        )
    )

    rights = list(
        map(
            lambda arr: arr[0] + r"| \Circled{" + f"{arr[1].finish_order}" + "}|",
            zip(rights, lines),
        )
    )

    # for i, l in enumerate(lines):
    #     lnum = i+1
    #     print("|$"+l.strify_l()+"$|"+l.strify_r())

    with open("synth_example.tex", "w") as fd:
        fd.write(r"\begin{minted}[escapeinside=||]{haskell}")
        fd.write("\n")

        for l, r in zip(lefts, rights):
            fd.write(f"{l}{r}\n")
        fd.write(r"\end{minted}")
        fd.write("\n")
        conns = [((4, 1), 2), ((4, 3), 1), ((3, 2), 1)]

        fd.write(r"\begin{tikzpicture}[overlay, remember picture]" + "\n")

        for (f, t), l in conns:
            fd.write(
                r"\draw[->]([shift={(0,1.0ex)}]"
                + rf"pic cs:exampleleft{f}) .. controls ++(-{(f-t)/2},0) and ++(-{(f-t)/2},0) .. "
                + "([shift={(0,-0.1ex)}]pic cs:exampleleft"
                f"{t});\n"
            )

        fd.write(r"\end{tikzpicture}\n")

